What Algorithms can Transformers Learn? A Study in Length Generalization

Large language models exhibit surprising emergent generalization properties, yet also struggle on many simple reasoning tasks such as arithmetic and parity. This raises the question of if and when Transformer models can learn the true algorithm for solving a task. We study the scope of Transformers' abilities in the specific setting of length generalization on algorithmic tasks. Here, we propose a unifying framework to understand when and how Transformers can exhibit strong length generalization on a given task. Specifically, we leverage RASP (Weiss et al., 2021) -- a programming language designed for the computational model of a Transformer -- and introduce the RASP-Generalization Conjecture: Transformers tend to length generalize on a task if the task can be solved by a short RASP program which works for all input lengths. This simple conjecture remarkably captures most known instances of length generalization on algorithmic tasks. Moreover, we leverage our insights to drastically improve generalization performance on traditionally hard tasks (such as parity and addition). On the theoretical side, we give a simple example where the "min-degree-interpolator" model of learning from Abbe et al. (2023) does not correctly predict Transformers' out-of-distribution behavior, but our conjecture does. Overall, our work provides a novel perspective on the mechanisms of compositional generalization and the algorithmic capabilities of Transformers.

==> rasp/rasp_core_abbrev.py <==
def select(k, q, pred):
    # constructs a causal binary attention matrix
    s = len(k)
    A = np.zeros((s, s), dtype=bool)
    for i in range(s):
        for j in range(i+1):
            A[i, j] = pred(k[j], q[i])
    return A

def aggr(A, v):
    # applies attention matrix A to value sequence v
    out = np.dot(A, v)
    norm = sel_width(A)
    return np.divide(out, norm, out=np.zeros_like(v),
        where=(norm != 0))
        
def kqv(k, q, v, pred):
    # convenience function which composes
    # select and aggr, like an attention layer
    return aggr(select(k, q, pred), v)
    
def tok_map(x, func):
    # tokenwise map
    return np.array([func(xi) for xi in x])

def seq_map(x , y, func):
    # tokenwise map over two sequences
    return np.array([func(xi, yi) for xi, yi in zip(x,y)])
    
def indices(x):
    return np.arange(len(x))

def full(x, const):
    return np.full_like(x, const)
    
def sel_width(A):
    # returns the number of selected keys
    # for each query in binary attention matrix A
    return np.dot(A, np.ones(len(A)))
                     

